Secure Detection of Image Manipulation by means of Random Feature Selection

We address the problem of data-driven image manipulation detection in the presence of an attacker with limited knowledge about the detector. Specifically, we assume that the attacker knows the architecture of the detector, the training data and the class of features V the detector can rely on. In order to get an advantage in his race of arms with the attacker, the analyst designs the detector by relying on a subset of features chosen at random in V. Given its ignorance about the exact feature set, the adversary attacks a version of the detector based on the entire feature set. In this way, the effectiveness of the attack diminishes since there is no guarantee that attacking a detector working in the full feature space will result in a successful attack against the reduced-feature detector. We theoretically prove that, thanks to random feature selection, the security of the detector increases significantly at the expense of a negligible loss of performance in the absence of attacks. We also provide an experimental validation of the proposed procedure by focusing on the detection of two specific kinds of image manipulations, namely adaptive histogram equalization and median filtering. The experiments confirm the gain in security at the expense of a negligible loss of performance in the absence of attacks.

==> plots/Perr_depend_new.m <==
function [perr_att, perr_noatt] = Perr_depend_new(alpha, n, k, u, sigma, trials, randtype)

% Variables are named following the symbolism of the TIFS paper
% The average is taken over feature randomizaiton 
% randtype = 1 -> RFS (as in paper)
% randtype = 2 -> RM (not used in paper)
% randtype = 3 -> RR (as in paper)
% randtype = 4 -> RFS with weights - not used in paper
% randtype = 5 -> RP (as in paper)


z= sqrt(u'/sigma*u);
normu=sqrt(u'*u);

%SNRdb = 10*log10(normu^2/(alpha^2*(normu^2+norm(sigma)^2)));

s2 = sqrt(2);
pecum = 0;
pecum_noatt = 0;
num_skip=0;
for i= 1:1:trials
    temp=-1;y=-1;
%     while temp<0 || y<0


switch randtype

    case 1  %% Random selection matrix (RFS in paper)
          s=zeros(k,n);% random selection matrix with size of(k,n)
          s_ind = randperm(n);
          for j=1:k
              s(j,s_ind(j))= 1;
          end
          
    case 2 %% Random projection matrix (not used in paper)
          s=mvnrnd(zeros(k,n),eye(n));%random matrix
        
    case 3 %% Random rotation matrix (RR in paper)
          s = mvnrnd(zeros(k,n),eye(n));%random matrix
          os = orth( s.' ).'; % orthogonal rows
          s = bsxfun( @rdivide, os, sqrt( sum( os.^2, 2 ) ) ); % normalize to unit length
          
    case 4  %% RFS with weighted features (not used in paper)
          s=zeros(k,n);% random selection matrix with size of(k,n)
          s_ind = randperm(n);
          for j=1:k
              s(j,s_ind(j))= 1;
          end
          
          P = rand(1,k); % .^3 is used to differentiate more the weights
          s = diag(P) * s;
          
    case 5  % Normalized random projection (RP in paper)
          pre_s = mvnrnd(zeros(k,n),eye(n));%random matrix
          s = bsxfun( @rdivide, pre_s, sqrt( sum( pre_s.^2, 2 ) ) ); % normalize to unit length
end

         ur=s*u;
         A=s*sigma*s';
         x=u'/sigma*u;
         y=ur'/A*ur;
         eta(i)=y/x;% refer to equ.49
         w=sigma\u;
         theta(i)=alpha*(ur'/A*s*w)/(w'*w);
         temp=eta(i)+theta(i)^2-2*theta(i)*eta(i);
%        if temp<0 || eta(i)-theta(i)<0 || z<0 % I removed the check on the
%        negative value of eta - theta since I do not think this is a
%        problematic condition

         if temp<0 || z<0 
             disp('not real value')
         end
%     end
    zr=sqrt(ur'/A*ur);
    zatt(i) = z * (-theta(i)+eta(i))/sqrt(temp);
    pecum = pecum + 0.5* erfc(zatt(i)/s2);
    pecum_noatt = pecum_noatt + 0.5* erfc(zr/s2);
       
end

perr_att = pecum/(trials-num_skip);
perr_noatt = pecum_noatt/(trials-num_skip);

end



==> plots/plot_vs_k.m <==
function plot_vs_k(randtype, feattype, ntest)

% randtype = 1 -> RFS (as in paper)
% randtype = 2 -> RM (not used in paper)
% randtype = 3 -> RR (as in paper)
% randtype = 4 -> RFS con pesi (not used in paper)
% randtype = 5 -> RP (as in paper)
%
% Disabled option. 
%
% feattype determines the statistics of the host features as explained in
% the switch instruction
%
% ntest tells how many times the test is repeated by changing the
% statistics of the host features when they are set at random, ntest should
% be set to one when the features statistics are not randomly chosen (cases
% 1 and 2)

tic

alpha= 1.2;
nfeat = 301;
sig = 1100;
ninttest = 1; % number of repetitions with the same randomization matrix


for j=1:ntest

switch feattype

    case 1  %% covariance matrix and mean loaded from file (not used in paper)
          load('practical_u_cov.mat','Mean', 'covariance')
          diag_cov=diag(covariance);
          diag_cov=diag(diag_cov);
          
    case 2 %% i.i.d. features, constant mu)
          Mean = ones(1,nfeat);
          W = sig * ones(1,nfeat);
          diag_cov = diag(W);
        
    case 3 %% independent features, constant (or random) mu, different variance (random)
          Mean = ones(1,nfeat); % equal means
          %Mean = rand(1,nfeat).^3; %different means
          % W = sig * Mean.^2; % independent features with different variance proportional to the mean
          scal_v = sqrt([0.00001: 1/nfeat: 1]);
          W = sig * scal_v;
          %W = sig * rand(1,nfeat); % independent features with different variance
          diag_cov = diag(W);
          
    case 4  %% dependent features obtained by rotating a diagonal matrix with different variances, constant mu
          Mean = ones(1,nfeat);
          W = sig * rand(1,nfeat);
          diag_cov = diag(W);
          R = mvnrnd(zeros(nfeat,nfeat),eye(nfeat));%random matrix%
          oR = orth( R.' ).'; % orthogonal rows
          R = bsxfun( @rdivide, oR, sqrt( sum( oR.^2, 2 ) ) ); %orthonormal rows
          diag_cov = R * diag_cov * R'; %rotate covariance matrix
                 
    case 5  % As 4, but making sure that after rotation the features have different variance (further scaling of features
          Mean = ones(1,nfeat);
          W = sig * rand(1,nfeat);
          diag_cov = diag(W);
          R = mvnrnd(zeros(nfeat,nfeat),eye(nfeat));%random matrix%
          oR = orth( R.' ).'; % orthogonal rows
          R = bsxfun( @rdivide, oR, sqrt( sum( oR.^2, 2 ) ) ); %orthonormal rows
          diag_cov = R * diag_cov * R'; %rotate covariance matrix
          scal_v = sqrt(rand(1,nfeat));
%          scal_v = [0.00001: 1/nfeat: 1];
          scal_mat = diag(scal_v);
          diag_cov = scal_mat * diag_cov * scal_mat;
        
end

Z(j) = sqrt(Mean/diag_cov*Mean');

for i = 1:31
    [i j]
    k = 1+(i-1)*10;
    kk(i) = k;
      [perr_RFS(i,j), pernoatt_RFS(i,j)] = Perr_depend_new(alpha, nfeat, k, Mean',diag_cov, ninttest, 1); % RFS
      %[perr_RM(i,j), pernoatt_RM(i,j)] = Perr_depend_new(alpha, nfeat, k, Mean',diag_cov, 200, 2); % RM
      %[perr_RR(i,j), pernoatt_RR(i,j)] = Perr_depend_new(alpha, nfeat, k, Mean',diag_cov, 20, 3); % RR
      %[perr_WRFS(i,j), pernoatt_WRFS(i,j)] = Perr_depend_new(alpha, nfeat, k, Mean',diag_cov, 200, 4); % Weighted RFS
      [perr_RP(i,j), pernoatt_RP(i,j)] = Perr_depend_new(alpha, nfeat, k, Mean',diag_cov, ninttest, 1); % RP
end

j
Z(j)

% SNR I removed SNR computation since I am not sure that it is calculated
% correctly

end

toc

Zav = sum(Z)/ntest

perr_RFS_av = sum(perr_RFS, 2)/ntest;
%perr_RM_av = sum(perr_RM, 2)/ntest;
%perr_RR_av = sum(perr_RR, 2)/ntest;
%perr_WRFS_av = sum(perr_WRFS, 2)/ntest;
perr_RP_av = sum(perr_RP, 2)/ntest;

pernoatt_RFS_av = sum(pernoatt_RFS, 2)/ntest;
%pernoatt_RM_av = sum(pernoatt_RM, 2)/ntest;
%pernoatt_RR_av = sum(pernoatt_RR, 2)/ntest;
%pernoatt_WRFS_av = sum(pernott_WRFS, 2)/ntest;
pernoatt_RP_av = sum(pernoatt_RP, 2)/ntest;


figure
plot(kk, perr_RFS_av, 'b-o', kk,perr_RP_av, 'b--x', kk, pernoatt_RFS_av, 'r-+', kk, pernoatt_RP_av, 'r--s');
ax = gca;
ax.FontSize = 16;
ax.XTick = [1; 50; 100; 150; 200; 250; 300];
axis([1 nfeat 0 1]);
xlabel('k', 'FontSize', 18);
ylabel('P_e', 'FontSize', 20);
legend({'RFS under attack','RP under attack','RFS no attack','RP no attack'},'FontSize',16,'Location','NORTH');
title('Error probability vs size of reduced feature set (\alpha = 1.2)','FontSize',18, 'FontWeight', 'normal');


%figure,plot(kk,perr_RFS_av, 'b', kk, pernoatt_RFS_av, 'r');
%figure,plot(kk,perr_RM_av, 'b', kk, pernoatt_RM_av, 'r');
%figure,plot(kk,perr_RR_av, 'b', kk, pernoatt_RR_av, 'r');
%figure,plot(kk,perr_WRFS_av, 'b', kk, pernoatt_WRFS_av, 'r');
%figure,plot(kk,perr_RP_av, 'b', kk, pernoatt_RP_av, 'r');


